Stock Selection as a Problem in Phylogenetics -- Evidence from the ASX

We report the results of fifteen sets of portfolio selection simulations using stocks in the ASX200 index for the period May 2000 to December 2013. We investigated five portfolio selection methods, randomly and from within industrial groups, and three based on neighbor-Net phylogenetic networks. We report that using random, industrial groups, or neighbor-Net phylogenetic networks alone rarely produced statistically significant reduction in risk, though in four out of the five cases in which it did so, the portfolios selected using the phylogenetic networks had the lowest risk. However, we report that when using the neighbor-Net phylogenetic networks in combination with industry group selection that substantial reductions in portfolio return spread were achieved.

==> names.R <==
'FOX_CS', 'AGK_U', 'ALQ_CG', 'AMP_F', 'ANZ_F', 'ASX_F', 'AWE_O',
 'ABC_I', 'AWC_M', 'AMC_I', 'ANN_H', 'AAD_F',  'ALL_CS', 'AUT_O', 'ASL_I',
 'ALZ_F', 'BHP_M', 'BWP_F',  'BOQ_F', 'BPT_O', 'BEN_F', 'BLD_I', 'BXB_I',
 'BRG_CG', 'CFX_F', 'CSL_H', 'CSR_I', 'CAB_I', 'CTX_O', 'CGF_F', 'CQR_F',
 'CCL_CG', 'COH_H', 'CBA_F', 'CPA_F', 'CPU_I',  'CMW_F', 'CDU_M', 'DJS_CS',
 'DXS_F', 'DOW_I', 'DLS_O', 'EWC_U', 'ENV_U', 'FXJ_CS', 'FWD_CG', 'FLT_CS',
 'GPT_F', 'GUD_CG', 'GWA_I', 'GMG_F', 'GNC_CG', 'HVN_CS', 'HZN_O', 'ILU_M',
 'IOF_F', 'JHX_I', 'KCN_M', 'LEI_I', 'LLC_F', 'LYC_M', 'MQG_F', 'MRM_I',
 'MTS_CS', 'MGR_F', 'MND_I', 'MGX_M', 'NAB_F', 'NCM_M', 'NUF_M', 'OZL_M',
 'PG0_O', 'ORI_M', 'ORG_U', 'PNA_M', 'PPT_F',   'PMV_F', 'PRY_H', 'QBE_F',
 'QAN_CS', 'REA_F', 'RHC_H', 'RRL_M', 'RMD_H', 'RSG_M', 'RIO_M', 'SMX_TN',
 'SGN_CS', 'STO_O', 'SXY_O', 'SWM_CS', 'SGM_M', 'SIR_M', 'SKE_I', 'NZSK_CS',
 'SHL_H', 'SBM_M', 'SGP_F', 'SUN_F', 'SDL_M', 'TAH_CS', 'NZTE_TC', 'TLS_TC',
 'TEN_CS', 'TOL_I', 'TCL_I', 'UGL_I', 'WES_CS', 'WDC_F', 'WBC_F', 'WPL_O',
 'WOW_CS', 'IIN_TN'

